Towards Automated Detection of Single-Trace Side-Channel Vulnerabilities in Constant-Time Cryptographic Code

Although cryptographic algorithms may be mathematically secure, it is often possible to leak secret information from the implementation of the algorithms. Timing and power side-channel vulnerabilities are some of the most widely considered threats to cryptographic algorithm implementations. Timing vulnerabilities may be easier to detect and exploit, and all high-quality cryptographic code today should be written in constant-time style. However, this does not prevent power side-channels from existing. With constant time code, potential attackers can resort to power side-channel attacks to try leaking secrets. Detecting potential power side-channel vulnerabilities is a tedious task, as it requires analyzing code at the assembly level and needs reasoning about which instructions could be leaking information based on their operands and their values. To help make the process of detecting potential power side-channel vulnerabilities easier for cryptographers, this work presents Pascal: Power Analysis Side Channel Attack Locator, a tool that introduces novel symbolic register analysis techniques for binary analysis of constant-time cryptographic algorithms, and verifies locations of potential power side-channel vulnerabilities with high precision. Pascal is evaluated on a number of implementations of post-quantum cryptographic algorithms, and it is able to find dozens of previously reported single-trace power side-channel vulnerabilities in these algorithms, all in an automated manner.

==> EuroSP 2023 -- Pascal/code/ARX.c <==
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

#define MAX_BRANCHES 8
// Round constants
static const uint32_t RCON[MAX_BRANCHES] = {      \
  0xB7E15162, 0xBF715880, 0x38B4DA56, 0x324E7738, \
  0xBB1185EB, 0x4F7C7B57, 0xCFBFA1C8, 0xC2B3293D  \
};

#define ROT(x, n) (((x) >> (n)) | ((x) << (32-(n))))

// 4-round ARX-box of sparkle ref. implementation
#define ARXBOX(x, y, c)                     \
  (x) += ROT((y), 31), (y) ^= ROT((x), 24), \
  (x) ^= (c),                               \
  (x) += ROT((y), 17), (y) ^= ROT((x), 17), \
  (x) ^= (c),                               \
  (x) += (y),          (y) ^= ROT((x), 31), \
  (x) ^= (c),                               \
  (x) += ROT((y), 24), (y) ^= ROT((x), 16), \
  (x) ^= (c)

void A(uint32_t* x, uint32_t* y) {
    ARXBOX(*x, *y, RCON[0]);
}



==> EuroSP 2023 -- Pascal/code/arxbox.c <==
#include <stdint.h>

// SPARX ARX-box
// Rotate left for 16 bit registers.
#define ROTL(x, n) (((x) << n) | ((x) >> (16-(n))))
// Rotation and Addition.
void A(uint16_t* l, uint16_t* r) {
  (*l) = ROTL((*l), 9);
  (*l) += (*r);
  (*r) = ROTL((*r), 2);
  (*r) ^= (*l);
}


==> EuroSP 2023 -- Pascal/code/cadd_experiment.c <==
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

int main(void) {
  platform_init();
  init_uart();
  trigger_setup();

  char secret[32];

  while (1) {
    my_read(secret, 32);
    volatile int sum = 0;

    trigger_high();
    for (uint8_t i = 0; i < 8; i++) {
      int8_t mask = (secret[i] - 64) >> 7;
      sum += ~mask & secret[i];
    }
    trigger_low();

    led_ok(1);
    // All done;
    while (1) ;
  }
  return 1;
}

==> EuroSP 2023 -- Pascal/code/csubq.c <==
#include <stdint.h>

/*************************************************
 * Name:        csubq
 * Description: Conditionallly subtract q
 * Arguments:   - int16_t x: input integer
 * Returns:     a - q if a >= q, else a
 **************************************************/
#define KYBER_Q 3329

int16_t csubq(int16_t a) {
  a -= KYBER_Q;
  a += (a >> 15) & KYBER_Q;
  return a;
}



==> EuroSP 2023 -- Pascal/code/dilithium_poly_gen.c <==
void poly_challenge(poly *c, 
            const uint8_t seed[SEEDBYTES]) {
  ... 
  for (i = 0; i < 8; ++i) 
    signs |= (uint64_t)buf[i] << 8 * i;
  pos = 8;
  for (i = 0; i < N; ++i) c->coeffs[i] = 0;
  for (i = N - TAU; i < N; ++i) {
    do {
      if (pos >= SHAKE256_RATE) {
        shake256_squeezeblocks(buf, 1, &state);
        pos = 0;}
      b = buf[pos++];
    } while (b > i);
    c->coeffs[i] = c->coeffs[b];
    /* $\uparrow\red{\Delta_\omega = 31}\;\circ\;\downarrow\red{\Delta_\omega = 31}$ */
    c->coeffs[b] = 1 - 2 * (signs & 1); 
    signs >>= 1;
  }
}

==> EuroSP 2023 -- Pascal/code/key_bit_openssl.c <==
#include <stdint.h>
#define BIGNUM  \
  struct {      \
    int d[256]; \
    int top;    \
    int dmax;   \
  }
#define BN_BITS2 0
#define BN_ULONG unsigned long

int BN_is_bit_set(const BIGNUM *a, int n) {
  int i, j;
  bn_check_top(a);
  if (n < 0) return (0);
  i = n / BN_BITS2;
  j = n % BN_BITS2;
  if (a->top <= i) return (0);
  return (int)(((a->d[i]) >> j) & ((BN_ULONG)1));
}

==> EuroSP 2023 -- Pascal/code/kyber.c <==
#include <stdint.h>
#define KYBER_POLYBYTES 384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
 * Name:        poly_frommsg
 *
 * Description: Convert 32-byte message to polynomial
 *
 * Arguments:   - poly *r:            pointer to output polynomial
 *              - const uint8_t *msg: pointer to input message
 **************************************************/
void poly_frommsg(poly *r, 
      const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  int16_t mask;
  for (i = 0; i < KYBER_N / 8; i++) {
   for (j = 0; j < 8; j++) {
     mask = -(int16_t)((msg[i] >> j) & 1);
     /*$\uparrow\red{\Delta_\omega} = 16\;\circ \downarrow\red{\Delta_\omega} = 16\;\Vert\uparrow\red{\Delta_d} = 16\;\circ\downarrow\red{\Delta_d} = 16\;\Vert\;\red{\tilde{\eta}} = 1.00$*/
     r->coeffs[8*i + j] = mask & ((KYBER_Q+1)/2);
    }
  }
}

==> EuroSP 2023 -- Pascal/code/kyber_countermeasure_3.c <==
#include <stdint.h>
#define KYBER_POLYBYTES		384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
* Name:        poly_frommsg
*
* Description: Convert 32-byte message to polynomial
*
* Arguments:   - poly *r:            pointer to output polynomial
*              - const uint8_t *msg: pointer to input message
**************************************************/
void $\red{masked}$_poly_frommsg(poly *r, 
      const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  poly r_d;
  poly *p_r[256];
  uint32_t xorMasks[2] = {0xaaaaaaaa, 0x55555555};
  for (i = 0; i < 256; i += 2) {
    p_r[i] = r;
    p_r[i + 1] = &r_d;
  }
  for (i = 0; i < KYBER_N; i++) {
    r->coeffs[i] = (KYBER_Q + 1) / 2;
    r_d.coeffs[i] = (KYBER_Q + 1) / 2;
  }
  for (i = 0; i < KYBER_N / 8; i++) {
    for (j = 0; j < 8; j++) {
      p_r[((xorMasks[j & 1] ^ msg[i]) >> j) & 0xff] 
                          -> coeffs[8 * i + j] = 0;
    }
  }
}

==> EuroSP 2023 -- Pascal/code/kyber_countermeasure_5.c <==
#include <stdint.h>
#define KYBER_POLYBYTES 384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
 * Name:        poly_frommsg
 * Message Encoding Using Byte and Bit Level Random Ordering
 * 
 * Description: Convert 32-byte message to polynomial
 *
 * Arguments:   - poly *r:            pointer to output polynomial
 *              - const uint8_t *msg: pointer to input message
 **************************************************/
void $\red{masked}$_poly_frommsg(poly *r, 
    const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  poly r_d;
  poly *p_r[256 + 1];
  uint32_t xorMasks[3] = {0xaaaaaaaa, 0x55555555, 
    0xaaaaaaaa};
  for (i = 0; i < 256; i += 2) {
    p_r[i] = r; 
    p_r[i + 1] = &r_d; 
  }
  for (i = 0; i < KYBER_N; i++) {
    r->coeffs[i] = (KYBER_Q + 1)/2;
    r_d.coeffs[i] = (KYBER_Q + 1)/2; 
  }
  uint32_t rand = (0xaaaa00aa ^ msg[0]);
  uint8_t i_m = rand & 0x1f;
  uint8_t j_m = (rand >> 5) & 0xff;
  uint32_t b_inv = (rand >> 7) & 0xff;
  for (i = 0; i < 255; i++) {
    *(p_r + i) = *(p_r + i + b_inv); }
  for (i = 0; i < 2; i++) {
    *(xorMasks + i) = *(xorMasks + i + b_inv); 
  }
  uint8_t i_r, j_r;
  for (i = 0; i < KYBER_N/8; i++) {
    i_r = i ^ i_m;
    for (j = 0; j < 8; j++) {
      j_r = j ^ j_m;
      p_r[((xorMasks[(j_r & 1)]^msg[i_r]) >> j_r) 
        & 0xff]->coeffs[8 * i + j] = 0; }
  }
}

==> EuroSP 2023 -- Pascal/code/mbedtls_ct_mpi_uint_lt.c <==
#include <stdint.h>

unsigned mbedtls_ct_mpi_uint_lt(const uint64_t x, 
                                const uint64_t y) {
    uint64_t ret, cond;
    cond = (x ^ y);
    ret = (x - y) & ~cond;
    ret |= y & cond;
    ret = ret >> (sizeof(uint64_t) * 8 - 1);
    return (unsigned)ret;
}

==> EuroSP 2023 -- Pascal/code/new_hope.c <==
#include <stdint.h>

#define NEWHOPE_N 512
#define NEWHOPE_Q 12289

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  uint16_t coeffs[NEWHOPE_N];
} poly __attribute__((aligned(32)));

/*************************************************
 * Name:        poly_frommsg
 * Description: Convert 32-byte message to polynomial
 * Arguments:   - poly *r:                  pointer to output polynomial
 *              - const unsigned char *msg: pointer to input message
 **************************************************/
void poly_frommsg(poly *r, unsigned char *msg){
 unsigned int i, j, mask;
 for (i = 0; i < 32; i++) {
   for (j = 0; j < 8; j++) {
     mask = -((msg[i] >> j) & 1);
     r->coeffs[8*i+j+0] = mask & (NEWHOPE_Q/2);
     r->coeffs[8*i+j+256] = mask & (NEWHOPE_Q/2);
     $\cdots$
   }
 }
}

==> EuroSP 2023 -- Pascal/code/ntru_comparison.c <==
#define int32_MINMAX(a, b)                            
do {                                                  
  int32_t ab = (b)^(a);                               
  int32_t c = (int32_t)((int64_t)(b)-(int64_t)(a)); 
  c ^ = ab & (c ^(b));                                
  c >>= 31;  // $\uparrow\red{\Delta_\omega = 32}\;\circ\;\downarrow\red{\Delta_\omega = 32}$                                         
  c &= ab;                                            
  (a) ^ = c;                                          
  (b) ^ = c;                                          
} while (0)

==> EuroSP 2023 -- Pascal/code/saber.c <==
#include <stdint.h>

#define SABER_ET 4
#define SABER_EQ 13
#define SABER_EP 10
#define SABER_N 256
#define SABER_MP 1024
#define h2                                                    \
  ((1 << (SABER_EP - 2)) - (1 << (SABER_EP - SABER_ET - 1)) + \
   (1 << (SABER_EQ - SABER_EP - 1)))

void indcpa_kem_dec(const unsigned char *sk, const unsigned char *ciphertext,
                    unsigned char message_dec[]) {
  uint32_t i, j;
  uint16_t v[SABER_N];
  uint16_t op[SABER_N];
  ...
  for (i = 0; i < SABER_N; i++){ 
    v[i] = v[i] + h2;
    v[i] = v[i] - (op[i] << (SABER_EP-SABER_ET));
    v[i] = (v[i] & (SABER_MP-1)) >> (SABER_EP-1);
  }
}
// Compute message in v
    /* Compute and Store bit i in v [ i ] */

==> code/ARX.c <==
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>

#define MAX_BRANCHES 8
// Round constants
static const uint32_t RCON[MAX_BRANCHES] = {      \
  0xB7E15162, 0xBF715880, 0x38B4DA56, 0x324E7738, \
  0xBB1185EB, 0x4F7C7B57, 0xCFBFA1C8, 0xC2B3293D  \
};

#define ROT(x, n) (((x) >> (n)) | ((x) << (32-(n))))

// 4-round ARX-box of sparkle ref. implementation
#define ARXBOX(x, y, c)                     \
  (x) += ROT((y), 31), (y) ^= ROT((x), 24), \
  (x) ^= (c),                               \
  (x) += ROT((y), 17), (y) ^= ROT((x), 17), \
  (x) ^= (c),                               \
  (x) += (y),          (y) ^= ROT((x), 31), \
  (x) ^= (c),                               \
  (x) += ROT((y), 24), (y) ^= ROT((x), 16), \
  (x) ^= (c)

void A(uint32_t* x, uint32_t* y) {
    ARXBOX(*x, *y, RCON[0]);
}



==> code/arxbox.c <==
#include <stdint.h>

// SPARX ARX-box
// Rotate left for 16 bit registers.
#define ROTL(x, n) (((x) << n) | ((x) >> (16-(n))))
// Rotation and Addition.
void A(uint16_t* l, uint16_t* r) {
  (*l) = ROTL((*l), 9);
  (*l) += (*r);
  (*r) = ROTL((*r), 2);
  (*r) ^= (*l);
}


==> code/cadd_experiment.c <==
#include <stdint.h>
#include <stdio.h>
#include <stdlib.h>

int main(void) {
  platform_init();
  init_uart();
  trigger_setup();

  char secret[32];

  while (1) {
    my_read(secret, 32);
    volatile int sum = 0;

    trigger_high();
    for (uint8_t i = 0; i < 8; i++) {
      int8_t mask = (secret[i] - 64) >> 7;
      sum += ~mask & secret[i];
    }
    trigger_low();

    led_ok(1);
    // All done;
    while (1) ;
  }
  return 1;
}

==> code/csubq.c <==
#include <stdint.h>

/*************************************************
 * Name:        csubq
 * Description: Conditionallly subtract q
 * Arguments:   - int16_t x: input integer
 * Returns:     a - q if a >= q, else a
 **************************************************/
#define KYBER_Q 3329

int16_t csubq(int16_t a) {
  a -= KYBER_Q;
  a += (a >> 15) & KYBER_Q;
  return a;
}



==> code/key_bit_openssl.c <==
#include <stdint.h>
#define BIGNUM  \
  struct {      \
    int d[256]; \
    int top;    \
    int dmax;   \
  }
#define BN_BITS2 0
#define BN_ULONG unsigned long

int BN_is_bit_set(const BIGNUM *a, int n) {
  int i, j;
  bn_check_top(a);
  if (n < 0) return (0);
  i = n / BN_BITS2;
  j = n % BN_BITS2;
  if (a->top <= i) return (0);
  return (int)(((a->d[i]) >> j) & ((BN_ULONG)1));
}

==> code/kyber.c <==
#include <stdint.h>
#define KYBER_POLYBYTES 384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
 * Name:        poly_frommsg
 *
 * Description: Convert 32-byte message to polynomial
 *
 * Arguments:   - poly *r:            pointer to output polynomial
 *              - const uint8_t *msg: pointer to input message
 **************************************************/
void poly_frommsg(poly *r, 
      const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  int16_t mask;
  for (i = 0; i < KYBER_N / 8; i++) {
   for (j = 0; j < 8; j++) {
     mask = -(int16_t)((msg[i] >> j) & 1);
     /*$\uparrow\red{\Delta_\omega} = 16\;\circ \downarrow\red{\Delta_\omega} = 16\;\Vert\uparrow\red{\Delta_d} = 16\;\circ\downarrow\red{\Delta_d} = 16\;\Vert\;\red{\tilde{\eta}} = 1.00$*/
     r->coeffs[8*i + j] = mask & ((KYBER_Q+1)/2);
    }
  }
}

==> code/kyber_countermeasure_3.c <==
#include <stdint.h>
#define KYBER_POLYBYTES		384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
* Name:        poly_frommsg
*
* Description: Convert 32-byte message to polynomial
*
* Arguments:   - poly *r:            pointer to output polynomial
*              - const uint8_t *msg: pointer to input message
**************************************************/
void $\red{masked}$_poly_frommsg(poly *r, 
      const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  poly r_d;
  poly *p_r[256];
  uint32_t xorMasks[2] = {0xaaaaaaaa, 0x55555555};
  for (i = 0; i < 256; i += 2) {
    p_r[i] = r;
    p_r[i + 1] = &r_d;
  }
  for (i = 0; i < KYBER_N; i++) {
    r->coeffs[i] = (KYBER_Q + 1) / 2;
    r_d.coeffs[i] = (KYBER_Q + 1) / 2;
  }
  for (i = 0; i < KYBER_N / 8; i++) {
    for (j = 0; j < 8; j++) {
      p_r[((xorMasks[j & 1] ^ msg[i]) >> j) & 0xff] 
                          -> coeffs[8 * i + j] = 0;
    }
  }
}

==> code/kyber_countermeasure_5.c <==
#include <stdint.h>
#define KYBER_POLYBYTES 384
#define KYBER_N 256
#define KYBER_INDCPA_MSGBYTES 32
#define KYBER_Q 3329

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  int16_t coeffs[KYBER_N];
} poly;

/*************************************************
 * Name:        poly_frommsg
 * Message Encoding Using Byte and Bit Level Random Ordering
 * 
 * Description: Convert 32-byte message to polynomial
 *
 * Arguments:   - poly *r:            pointer to output polynomial
 *              - const uint8_t *msg: pointer to input message
 **************************************************/
void $\red{masked}$_poly_frommsg(poly *r, 
    const uint8_t msg[KYBER_INDCPA_MSGBYTES]) {
  unsigned int i, j;
  poly r_d;
  poly *p_r[256 + 1];
  uint32_t xorMasks[3] = {0xaaaaaaaa, 0x55555555, 
    0xaaaaaaaa};
  for (i = 0; i < 256; i += 2) {
    p_r[i] = r; 
    p_r[i + 1] = &r_d; 
  }
  for (i = 0; i < KYBER_N; i++) {
    r->coeffs[i] = (KYBER_Q + 1)/2;
    r_d.coeffs[i] = (KYBER_Q + 1)/2; 
  }
  uint32_t rand = (0xaaaa00aa ^ msg[0]);
  uint8_t i_m = rand & 0x1f;
  uint8_t j_m = (rand >> 5) & 0xff;
  uint32_t b_inv = (rand >> 7) & 0xff;
  for (i = 0; i < 255; i++) {
    *(p_r + i) = *(p_r + i + b_inv); }
  for (i = 0; i < 2; i++) {
    *(xorMasks + i) = *(xorMasks + i + b_inv); 
  }
  uint8_t i_r, j_r;
  for (i = 0; i < KYBER_N/8; i++) {
    i_r = i ^ i_m;
    for (j = 0; j < 8; j++) {
      j_r = j ^ j_m;
      p_r[((xorMasks[(j_r & 1)]^msg[i_r]) >> j_r) 
        & 0xff]->coeffs[8 * i + j] = 0; }
  }
}

==> code/mbedtls_ct_mpi_uint_lt.c <==
#include <stdint.h>

unsigned mbedtls_ct_mpi_uint_lt(const uint64_t x, 
                                const uint64_t y) {
    uint64_t ret, cond;
    cond = (x ^ y);
    ret = (x - y) & ~cond;
    ret |= y & cond;
    ret = ret >> (sizeof(uint64_t) * 8 - 1);
    return (unsigned)ret;
}

==> code/new_hope.c <==
#include <stdint.h>

#define NEWHOPE_N 512
#define NEWHOPE_Q 12289

/*
 * Elements of R_q = Z_q[X]/(X^n + 1). Represents polynomial
 * coeffs[0] + X*coeffs[1] + X^2*xoeffs[2] + ... + X^{n-1}*coeffs[n-1]
 */
typedef struct {
  uint16_t coeffs[NEWHOPE_N];
} poly __attribute__((aligned(32)));

/*************************************************
 * Name:        poly_frommsg
 * Description: Convert 32-byte message to polynomial
 * Arguments:   - poly *r:                  pointer to output polynomial
 *              - const unsigned char *msg: pointer to input message
 **************************************************/
void poly_frommsg(poly *r, unsigned char *msg){
 unsigned int i, j, mask;
 for (i = 0; i < 32; i++) {
   for (j = 0; j < 8; j++) {
     mask = -((msg[i] >> j) & 1);
     r->coeffs[8*i+j+0] = mask & (NEWHOPE_Q/2);
     r->coeffs[8*i+j+256] = mask & (NEWHOPE_Q/2);
     $\cdots$
   }
 }
}

==> code/saber.c <==
#include <stdint.h>

#define SABER_ET 4
#define SABER_EQ 13
#define SABER_EP 10
#define SABER_N 256
#define SABER_MP 1024
#define h2                                                    \
  ((1 << (SABER_EP - 2)) - (1 << (SABER_EP - SABER_ET - 1)) + \
   (1 << (SABER_EQ - SABER_EP - 1)))

void indcpa_kem_dec(const unsigned char *sk, const unsigned char *ciphertext,
                    unsigned char message_dec[]) {
  uint32_t i, j;
  uint16_t v[SABER_N];
  uint16_t op[SABER_N];
  ...
  for (i = 0; i < SABER_N; i++){ 
    v[i] = v[i] + h2;
    v[i] = v[i] - (op[i] << (SABER_EP-SABER_ET));
    v[i] = (v[i] & (SABER_MP-1)) >> (SABER_EP-1);
  }
}
// Compute message in v
    /* Compute and Store bit i in v [ i ] */
